The effect of dark matter resolution on the collapse of baryons in high redshift numerical simulations

We examine the impact of dark matter particle resolution on the formation of a baryonic core in high resolution adaptive mesh refinement simulations. We test the effect that both particle smoothing and particle splitting have on the hydrodynamic properties of a collapsing halo at high redshift (z > 20). Furthermore, we vary the background field intensity, with energy below the Lyman limit (< 13.6 eV), as may be relevant for the case of metal-free star formation and super-massive black hole seed formation. We find that using particle splitting methods greatly increases our particle resolution without introducing any numerical noise and allows us to achieve converged results over a wide range of external background fields. Additionally, we find that for lower values of the background field a lower dark matter particle mass is required. We define the radius of the core as the point at which the enclosed baryonic mass dominates over the enclosed dark matter mass. For our simulations this results in $\rm{R_{core} \sim 5\ pc}$. We find that in order to produce converged results which are not affected by dark matter particles requires that the relationship ${M_{\rm{core}} / M_{\rm{DM}}} > 100.0$ be satisfied, where ${M_{\rm{core}}}$ is the enclosed baryon mass within the core and $M_{\rm{DM}}$ is the minimum dark matter particle mass. This ratio should provide a very useful starting point for conducting convergence tests before any production run simulations. We find that dark matter particle smoothing is a useful adjunct to already highly resolved simulations.

==> FIGURES/DarkMatter/DarkMatterDensityProjection.py <==
#from mpi4py import MPI
import yt
import pyx
import yt.visualization.eps_writer as eps
import pylab as P
import sys
import numpy as np
sys.path.append("../GeneralRoutines/")
from GetPath import *
from LoadData import LoadData

yt.enable_parallelism()
CENTRE = "MAXDEN"
CENTRE = "USER"
ds =  LoadData(sys.argv[1], sys.argv[2])

#comm = MPI.COMM_WORLD
NCOLS = 2
NROWS = 1
cb_flags = [True, True]
PC2AU = 206264.807497
#widths = [0.001, 0.005, 0.01, 0.1, 0.5, 1.0, 2.0, 5.0, 7.5, 10.0]
#widths_str = ["0_001", "0_005", "0_01", "0_1", "0_5", "1", "2", "5", "7_5", "10"]
# Our "width" is the width of the image plane as well as the depth.
# The first element is the left to right width, the second is the
# top-bottom wid th, and the last element is the back-to-front width
# (all in code units)

ad =  ds.h.all_data()
centre = np.zeros(3)
if( CENTRE == "RADPARTICLE" ):
    try:
        centre[0] = ad["RadiationParticle", "particle_position_x"]
    except YTFieldNotFound:
        print "Radiation particle not found - setting centre[0]"
        centre[0] =  0.32567
    try:
        centre[1] = ad["RadiationParticle", "particle_position_x"]
    except YTFieldNotFound:
        print "Radiation particle not found - setting centre[1]"
        centre[1] =  0.12563
    try:
        centre[2] = ad["RadiationParticle", "particle_position_x"]
    except YTFieldNotFound:
        print "Radiation particle not found - setting centre[2]"
        centre[2] = 0.72389
elif (CENTRE == "MAXDEN"):
        v, c = ds.find_max("all_density")
        print v, c
        centre = c
elif (CENTRE == "USER"):
    centre = [0.5237045288085938, 0.4913253784179638, 0.5003890991210938]   #ThreeLevel
    #centre = [0.4718399047851612, 0.5277481079101562, 0.5202407836914013]  #2Split
else:
    print "CENTRE not defined - setting to default - maxden"
    v, c = ds.find_max("all_density")
    print v, c
    centre = c
print "centre = ", centre
sp = ds.h.sphere(centre, (10.0,'kpc'))

width = 0.5 #in kpc
white=pyx.color.cmyk.white

result_id = int(ds.parameter_filename[-4::])
output = result_id


# Create the region


projd = yt.ProjectionPlot(ds, 1, "all_density", center=centre, width=(width, 'kpc'), 
                       weight_field=None)
      
#print "minden, maxden = %e, %e\n" % (minden, maxden)
projd.set_zlim('all', 3e-2, 0.5)
projd.set_log('all_density', True)
projd.set_unit('all_density', "g/cm**2")
#projd.save("DarkMatterDensity_%.2f_kpc_%04d.png" % (width, result_id))


ep = eps.single_plot(projd, bare_axes=True)
ep.scale_line(label="250 pc", size=0.5)
ep.title_box("M = 122.7 M$_{\odot}$", loc=(0.05,0.9), 
             color=white, bgcolor=None, text_opts=[pyx.text.size.large])
ep.save_fig("DarkMatterDensityProjection", format="png")
ep.save_fig("DarkMatterDensityProjection", format="eps")

